Confinement without symmetry breaking in chiral gauge theories

The infrared structure of gauge theories with chiral fermions remains largely unexplored. In this work we investigate the Bars-Yankielowicz class using the functional renormalisation group, building on recent developments in gauge-fermion systems that provide clear criteria for confinement and dynamical symmetry breaking. We show that two distinct phases arise: one exhibiting both confinement and symmetry breaking at small numbers of colours, and another characterised by confinement without symmetry breaking in the large-colour limit. The latter realises a novel regime, opening the possibility of exotic spectra and phenomena that can now be studied within a systematic framework.

==> flowsBY.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     46341,       1364]
NotebookOptionsPosition[     45699,       1347]
NotebookOutlinePosition[     46094,       1363]
CellTagsIndexPosition[     46051,       1360]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"etaA", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"576", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["gS", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"31", " ", "etaA", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["mgap", "2"]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", 
             RowBox[{"31", " ", 
              SuperscriptBox["mgap", "2"]}]}], ")"}]}]}], ")"}], " ", "Nc"}], 
       
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["mgap", "2"]}], ")"}], "4"]], "-", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["gSAcc", "2"], " ", "Nc"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "etapsi"}], ")"}], " ", 
          SuperscriptBox["gSApsi", "2"], " ", "Nf1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "etachi"}], ")"}], " ", 
          SuperscriptBox["gSAchi", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "Nc"}], ")"}], " ", "Nf2"}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"etac", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gSAcc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"etaA", "+", 
       RowBox[{"etac", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["mgap", "2"]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox["mgap", "2"]}], ")"}]}]}], ")"}], " ", "Nc"}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mgap", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"etachi", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gSAchi", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "etaA"}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"etachi", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["mgap", "2"]}], "+", 
          RowBox[{"etachi", " ", 
           SuperscriptBox["mgap", "2"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "Nc", "+", 
       SuperscriptBox["Nc", "2"]}], ")"}]}], 
    RowBox[{"320", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mgap", "2"]}], ")"}], "2"], " ", "Nc", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"etapsi", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["gSApsi", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "etaA"}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"etapsi", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["mgap", "2"]}], "+", 
          RowBox[{"etapsi", " ", 
           SuperscriptBox["mgap", "2"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nc", "2"]}], ")"}]}], 
    RowBox[{"640", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mgap", "2"]}], ")"}], "2"], " ", "Nc", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9814358082226887`*^9, 3.981435808976718*^9}, {
  3.98143584976735*^9, 
  3.98143592211582*^9}},ExpressionUUID->"39a9026a-f1f5-4529-8025-\
1135a88715fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flowmgap", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "etaA"}], ")"}], " ", 
     SuperscriptBox["mgap", "2"]}], "-", 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "etaA"}], ")"}], " ", 
       SuperscriptBox["gS", "2"], " ", "Nc"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", "  ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "etaA"}], ")"}], " ", 
      SuperscriptBox["gS4", "2"], " ", "Nc"}], 
     RowBox[{"128", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1920", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", "etac"}], ")"}], " ", 
        SuperscriptBox["gSAcc", "2"], " ", "Nc"}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", 
           SuperscriptBox["gSApsi", "2"], " ", "Nf1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", 
           SuperscriptBox["gSAchi", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "Nc"}], ")"}], " ", "Nf2"}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9814983117121477`*^9, 
  3.981498323974989*^9}},ExpressionUUID->"24839723-301e-453b-983f-\
9764d50c7607"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"flowgSA3", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1536", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}], ")"}], "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "etaA"}], ")"}], " ", 
       SuperscriptBox["gS", "3"], " ", "Nc"}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["mgap", "2"]}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", "etac"}], ")"}], " ", 
          SuperscriptBox["gSAcc", "3"], " ", "Nc"}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "etapsi"}], ")"}], " ", 
             SuperscriptBox["gSApsi", "3"], " ", "Nf1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "etachi"}], ")"}], " ", 
             SuperscriptBox["gSAchi", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "Nc"}], ")"}], " ", "Nf2"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"12", " ", "gS", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "etaA"}], ")"}], " ", 
          SuperscriptBox["gS4", "2"], " ", "Nc"}], "+", 
         RowBox[{"192", " ", "etaA", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["mgap", "2"]}], ")"}], "3"], " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flowgSA4", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2880", " ", "gS4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}], ")"}], "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"15", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "etaA"}], ")"}], " ", 
       SuperscriptBox["gS", "2"], " ", 
       SuperscriptBox["gS4", "2"], " ", "Nc"}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "10"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "etaA"}], ")"}], " ", 
          SuperscriptBox["gS4", "4"], " ", "Nc"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["mgap", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", 
             SuperscriptBox["gSApsi", "4"], " ", "Nf1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", 
             SuperscriptBox["gSAchi", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "Nc"}], ")"}], " ", "Nf2"}]}], ")"}]}], "+", 
         RowBox[{"720", " ", "etaA", " ", 
          SuperscriptBox["gS4", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["mgap", "2"]}], ")"}], "3"], " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flowgSAcc", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["etaA", "2"], "+", "etac"}], ")"}], " ", "gSAcc"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flowgSAchi", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2240", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"gS", " ", 
        SuperscriptBox["gSAchi", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", "etaA"}], "+", 
          RowBox[{"7", " ", "etachi", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["mgap", "2"]}], ")"}]}], "-", 
          RowBox[{"42", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SuperscriptBox["mgap", "2"]}], ")"}]}]}], ")"}], " ", "Nc"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["mgap", "2"]}], ")"}], "3"]], "-", 
      RowBox[{"14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", "gSApsi", " ", 
       "lambda7", " ", "Nf1"}], "-", 
      RowBox[{
       FractionBox["1", "Nc"], "28", " ", "gSAchi", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", "lambda5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"2", " ", "Nc", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Nf2"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["Nc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Nf2"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "Nc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", "lambda4"}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", "lambda4p", 
             " ", "Nf2"}], "-", 
            RowBox[{"20", " ", 
             RowBox[{"(", 
              RowBox[{"etaA", "+", 
               RowBox[{"2", " ", "etachi"}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flowgSApsi", "=", 
   RowBox[{
    FractionBox["1", "2240"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1120", " ", 
       RowBox[{"(", 
        RowBox[{"etaA", "+", 
         RowBox[{"2", " ", "etapsi"}]}], ")"}], " ", "gSApsi"}], "+", 
      FractionBox[
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", "etaA"}], ")"}], " ", "gS", " ", 
        SuperscriptBox["gSApsi", "2"], " ", "Nc"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["mgap", "2"]}], ")"}], "3"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "etapsi"}], ")"}], " ", "gS", " ", 
        SuperscriptBox["gSApsi", "2"], " ", "Nc"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["mgap", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"56", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", "gSApsi", " ", 
        RowBox[{"(", 
         RowBox[{"lambda1", "+", 
          RowBox[{"lambda2", " ", "Nf1"}]}], ")"}]}], 
       SuperscriptBox["\[Pi]", "2"]], "-", 
      FractionBox[
       RowBox[{"14", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", "gSAchi", " ", 
        "lambda7", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "Nc"}], ")"}], " ", "Nf2"}], 
       SuperscriptBox["\[Pi]", "2"]]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.981434794294816*^9, 3.9814347962220507`*^9}, {
  3.9814357179151793`*^9, 3.98143579174094*^9}, {3.981436037816576*^9, 
  3.981436041763835*^9}},ExpressionUUID->"f77baae4-a820-4ddd-880a-\
4351bd00384e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"flowlambda1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["gSApsi", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "etaA"}], "+", 
         RowBox[{"6", " ", "etapsi", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}], "-", 
         RowBox[{"30", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}]}], ")"}], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{"lambda1", "-", 
         RowBox[{"lambda2", " ", "Nc"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["gSApsi", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "etaA"}], "+", 
         RowBox[{"3", " ", "etapsi", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}], "-", 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["Nc", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["mgap", "2"]}], ")"}], "3"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", 
          SuperscriptBox["lambda7", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "Nc"}], ")"}]}], "-", 
         RowBox[{"2", " ", "Nc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", 
             SuperscriptBox["lambda2", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", 
             SuperscriptBox["lambda6", "2"], " ", "Nc", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Nc"}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", 
             SuperscriptBox["lambda1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "Nc"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], "+", 
            RowBox[{"32", " ", "lambda1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", "lambda2", 
                " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "Nc"}], ")"}]}], "-", 
               RowBox[{"20", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "etapsi"}], ")"}], " ", 
                SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2560", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["Nc", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flowlambda2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["gSApsi", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "etaA"}], "+", 
         RowBox[{"6", " ", "etapsi", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}], "-", 
         RowBox[{"30", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"lambda2", "-", 
         RowBox[{"lambda1", " ", "Nc"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["gSApsi", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "etaA"}], "+", 
         RowBox[{"3", " ", "etapsi", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}], "-", 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         SuperscriptBox["Nc", "2"]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["mgap", "2"]}], ")"}], "3"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"64", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", "lambda1", " ", 
          "lambda2"}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", 
          SuperscriptBox["lambda2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "Nc"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", 
          SuperscriptBox["lambda7", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "Nc"}], ")"}]}], "+", 
         RowBox[{"1280", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "etapsi"}], ")"}], " ", "lambda2", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2560", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}], ")"}], "3"], " ", "Nc", " ", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flowlambda4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["gSAchi", "2"], " ", "lambda5", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "etaA"}], "+", 
         RowBox[{"6", " ", "etachi", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}], "-", 
         RowBox[{"30", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "Nc", "+", 
         SuperscriptBox["Nc", "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["gSAchi", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "etaA"}], "+", 
         RowBox[{"3", " ", "etachi", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}], "-", 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "Nc", "+", 
         SuperscriptBox["Nc", "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["mgap", "2"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", 
          SuperscriptBox["lambda5", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "Nc", "+", 
            SuperscriptBox["Nc", "2"]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", "lambda4", " ", 
          "lambda5", " ", "Nc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "Nc", "+", 
            SuperscriptBox["Nc", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["Nc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", 
               SuperscriptBox["lambda6", "2"], " ", "Nc", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "Nc"}], ")"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", 
             SuperscriptBox["lambda4", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "Nc", "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], "+", 
            RowBox[{"320", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "etachi"}], ")"}], " ", "lambda4", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"160", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["Nc", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flowlambda5", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "16"}], " ", 
       SuperscriptBox["gSAchi", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "etaA"}], "+", 
         RowBox[{"6", " ", "etachi", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}], "-", 
         RowBox[{"30", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lambda5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "Nc"}], ")"}]}], "+", 
         RowBox[{"lambda4", " ", "Nc"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["gSAchi", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "etaA"}], "+", 
         RowBox[{"3", " ", "etachi", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}], "-", 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "32"}], "+", 
         RowBox[{"8", " ", "Nc"}], "+", 
         SuperscriptBox["Nc", "2"]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["mgap", "2"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", 
          SuperscriptBox["lambda7", "2"], " ", "Nc", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "Nc"}], ")"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", 
          SuperscriptBox["lambda5", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SuperscriptBox["Nc", "2"]}], ")"}]}], "-", 
         RowBox[{"32", " ", "lambda5", " ", "Nc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", "lambda4"}], 
            "+", 
            RowBox[{"20", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "etachi"}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"1280", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}], ")"}], "3"], " ", "Nc", " ", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flowlambda6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "etachi", "+", "etapsi"}], ")"}], " ", "lambda6"}], 
    "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"320", " ", 
       SuperscriptBox["Nc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "Nc"}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "etaA"}], ")"}], " ", 
         SuperscriptBox["gSAchi", "2"], " ", 
         SuperscriptBox["gSApsi", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "Nc", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           SuperscriptBox["Nc", "3"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["mgap", "2"]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", 
         SuperscriptBox["gSAchi", "2"], " ", 
         SuperscriptBox["gSApsi", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "Nc", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           SuperscriptBox["Nc", "3"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["mgap", "2"]}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", 
         SuperscriptBox["gSAchi", "2"], " ", 
         SuperscriptBox["gSApsi", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "Nc", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           SuperscriptBox["Nc", "3"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["mgap", "2"]}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "etaA"}], ")"}], " ", "gSAchi", " ", 
         "gSApsi", " ", "lambda7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "Nc", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           SuperscriptBox["Nc", "3"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["mgap", "2"]}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", "gSAchi", " ", 
         "gSApsi", " ", "lambda7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "Nc", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           SuperscriptBox["Nc", "3"]}], ")"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}]], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", "gSAchi", " ", 
         "gSApsi", " ", "lambda7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "Nc", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           SuperscriptBox["Nc", "3"]}], ")"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["mgap", "2"]}]], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", "lambda6", " ", 
        SuperscriptBox["Nc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"lambda1", "+", 
          RowBox[{"2", " ", "lambda2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "Nc"}], ")"}]}], "+", 
          RowBox[{"lambda1", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "Nc"}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["lambda6", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["lambda7", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "Nc", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["lambda6", "2"], " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["lambda7", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "Nc", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", "lambda6", " ", 
        "Nc", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Nc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "lambda5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "Nc", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "+", 
          RowBox[{"lambda4", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "Nc", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flowlambda7", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "etachi", "+", "etapsi"}], ")"}], " ", "lambda7"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["mgap", "2"]}], ")"}], "2"], " ", "Nc"}]]}], 
        "40", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "etaA"}], ")"}], " ", "gSAchi", " ", 
        "gSApsi", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"lambda7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "Nc"}], ")"}]}], "+", 
          RowBox[{"2", " ", "lambda6", " ", "Nc"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "Nc", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          SuperscriptBox["Nc", "3"]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}], " ", "Nc"}]], "24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", "gSAchi", " ", 
        "gSApsi", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"lambda7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "Nc"}], ")"}]}], "+", 
          RowBox[{"2", " ", "lambda6", " ", "Nc"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "Nc", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          SuperscriptBox["Nc", "3"]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}], " ", "Nc"}]], "24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", "gSAchi", " ", 
        "gSApsi", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"lambda7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "Nc"}], ")"}]}], "+", 
          RowBox[{"2", " ", "lambda6", " ", "Nc"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "Nc", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          SuperscriptBox["Nc", "3"]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", "lambda7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"lambda7", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "Nc"}], ")"}]}], "+", 
           RowBox[{"4", " ", "lambda6", " ", "Nc"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "Nc", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           SuperscriptBox["Nc", "3"]}], ")"}]}], "Nc"], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", "lambda7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"lambda7", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "Nc"}], ")"}]}], "+", 
           RowBox[{"4", " ", "lambda6", " ", "Nc"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "Nc", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           SuperscriptBox["Nc", "3"]}], ")"}]}], "Nc"], "+", 
       FractionBox[
        RowBox[{"30", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "etaA"}], ")"}], " ", 
         SuperscriptBox["gSAchi", "2"], " ", 
         SuperscriptBox["gSApsi", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"2", " ", "Nc"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["Nc", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "3"]}], "+", 
           SuperscriptBox["Nc", "4"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}], "3"], " ", "Nc"}]], "+", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", 
         SuperscriptBox["gSAchi", "2"], " ", 
         SuperscriptBox["gSApsi", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"2", " ", "Nc"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["Nc", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "3"]}], "+", 
           SuperscriptBox["Nc", "4"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}], "2"], " ", "Nc"}]], "+", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", 
         SuperscriptBox["gSAchi", "2"], " ", 
         SuperscriptBox["gSApsi", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"2", " ", "Nc"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["Nc", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "3"]}], "+", 
           SuperscriptBox["Nc", "4"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}], "2"], " ", "Nc"}]], "+", 
       FractionBox[
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "etaA"}], ")"}], " ", 
         SuperscriptBox["gSAchi", "2"], " ", 
         SuperscriptBox["gSApsi", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"2", " ", "Nc"}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["Nc", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["Nc", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["Nc", "4"]}], "+", 
           SuperscriptBox["Nc", "5"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}], "3"], " ", "Nc"}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", 
         SuperscriptBox["gSAchi", "2"], " ", 
         SuperscriptBox["gSApsi", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"2", " ", "Nc"}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["Nc", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["Nc", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["Nc", "4"]}], "+", 
           SuperscriptBox["Nc", "5"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}], "2"], " ", "Nc"}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", 
         SuperscriptBox["gSAchi", "2"], " ", 
         SuperscriptBox["gSApsi", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"2", " ", "Nc"}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["Nc", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["Nc", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["Nc", "4"]}], "+", 
           SuperscriptBox["Nc", "5"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["mgap", "2"]}], ")"}], "2"], " ", "Nc"}]], "-", 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", "lambda7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "Nc", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          SuperscriptBox["Nc", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"lambda1", "+", 
          RowBox[{"lambda2", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "Nc"}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "Nc"], "4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", "lambda7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "Nc", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          SuperscriptBox["Nc", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "lambda6", " ", "Nc"}], "+", 
          RowBox[{"lambda7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "Nc", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "Nc"], "4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "etapsi"}], ")"}], " ", "lambda7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "Nc", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          SuperscriptBox["Nc", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "lambda6", " ", "Nc"}], "+", 
          RowBox[{"lambda7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "Nc", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "Nc"], "32", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "etachi"}], ")"}], " ", "lambda7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "Nc", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          SuperscriptBox["Nc", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"lambda4", " ", "Nc"}], "+", 
          RowBox[{"lambda5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", "Nc"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1280", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "Nc", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["Nc", "2"]}], "+", 
         SuperscriptBox["Nc", "3"]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.981436043435658*^9, 
  3.981436152918132*^9}},ExpressionUUID->"4340fe04-86b5-4933-b5cd-\
0065e8d86ffe"]
},
WindowSize->{744, 906},
WindowMargins->{{7, Automatic}, {7, Automatic}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b23f0623-e2b9-4397-ba6c-db2c80e3f706"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3884, 122, 310, "Input",ExpressionUUID->"39a9026a-f1f5-4529-8025-1135a88715fa"],
Cell[4445, 144, 2004, 63, 151, "Input",ExpressionUUID->"24839723-301e-453b-983f-9764d50c7607"],
Cell[6452, 209, 8512, 252, 776, "Input",ExpressionUUID->"f77baae4-a820-4ddd-880a-4351bd00384e"],
Cell[14967, 463, 30728, 882, 2220, "Input",ExpressionUUID->"4340fe04-86b5-4933-b5cd-0065e8d86ffe"]
}
]
*)


